Linear-semiorders and their incomparability graphs

A linear-interval order is the intersection of a linear order and an interval order. For this class of orders, several structural results have been known. This paper introduces a new subclass of linear-interval orders. We call a partial order a \emph{linear-semiorder} if it is the intersection of a linear order and a semiorder. We show a characterization and a polynomial-time recognition algorithm for linear-semiorders. We also prove that being a linear-semiorder is a comparability invariant, showing that incomparability graphs of linear-semiorders can be recognized in polynomial time.

==> a.sh <==
#/bin/sh
latex draft.tex
#bibtex draft
#latex draft.tex
pdflatex draft.tex
rm *.aux *.dvi *.log *.out
#rm *.blg 
#rm *.bbl
find -name "*~" -exec rm {} \;

